Effective Observer-Split Source Terms in Rotating Frames and Gravitomagnetic Backgrounds in Extended Aharonov-Bohm Electrodynamics

We examine whether the observer split of a covariantly conserved electric current in a rotating finite system can provide a physically constrained effective source for the scalar sector of extended Aharonov--Bohm electrodynamics. We first recall that rotation, a stationary gravitomagnetic background, or a change of coordinates cannot by themselves generate genuine microscopic charge non-conservation for standard locally $U(1)$-invariant matter; this simple no-go statement is used to delimit the phenomenological context. In a $3+1$ decomposition adapted to a rotating apparatus, the transport continuity equation contains the exact observer-split term $I_{\mathrm{split}}=N^{-1}D_i(\rho\beta^i)$, which reduces for weak rigid rotation to $I_G=\Omega\partial_\phi\rho$. We propose to use this restricted, congruence-dependent source as a phenomenological input to the extended scalar sector. The relevant observer/evolution structure is not an arbitrary coordinate choice: the laboratory synchronization and readout protocol select the foliation, while the rotor motion fixes the evolution field relative to it. We characterize which features of a genuine extra-current can and cannot be represented by this construction, and discuss falsifiable signatures, including rotation reversal, axisymmetric-source suppression, gradient scaling, and a recently proposed optically gated rotating-disc test. Analogue-gravity systems are also identified as a possible future setting in which a preferred material flow naturally selects the observer congruence.

==> gravitomagnetic_ab_model.m <==
% Minimal reproducible MATLAB/Octave model for
% I_G = Omega * d_phi(delta rho_s)
% on a rotating ring with a localized Gaussian transient.
% The suppressed profile is obtained by convolution with a
% normalized Gaussian kernel, so both width and peak amplitude change.

clear; clc;
base = fileparts(mfilename('fullpath'));
outdir = fullfile(base, 'figs');
if exist(fullfile(base, 'V4 aggiornato'), 'dir')
    outdir = fullfile(base, 'V4 aggiornato', 'figs');
end
if ~exist(outdir, 'dir')
    mkdir(outdir);
end

Omega = 1.0;
A = 1.0;
sigma = 0.25;
lam = 0.25;
sigma_eff = sqrt(sigma^2 + lam^2);
phi = linspace(-pi, pi, 1200);

transient = @(x,s,amp) amp .* exp(-0.5 .* (x./s).^2);
effective_source = @(x,O,s,amp) O .* amp .* (-(x./s.^2)) .* exp(-0.5 .* (x./s).^2);
convolved_transient = @(x,s,l,amp) transient(x, sqrt(s.^2 + l.^2), amp .* s ./ sqrt(s.^2 + l.^2));

rho_uns = transient(phi, sigma, A);
rho_sup = convolved_transient(phi, sigma, lam, A);
IG_uns = effective_source(phi, Omega, sigma, A);
IG_sup = effective_source(phi, Omega, sigma_eff, A .* sigma ./ sigma_eff);

f1 = figure('Position',[100 100 800 460]);
plot(phi, rho_uns, 'LineWidth', 1.5); hold on;
plot(phi, rho_sup, 'LineWidth', 1.5);
plot(phi, IG_uns, 'LineWidth', 1.5);
plot(phi, IG_sup, 'LineWidth', 1.5);
xlabel('\phi'); ylabel('Normalized amplitude');
title('Localized transient and induced I_G on a rotating ring');
legend({'\delta\rho_s unsuppressed','\delta\rho_s smoothed','I_G unsuppressed','I_G smoothed'}, 'Location','best');
set(gca, 'Box','off');
print(f1, fullfile(outdir,'fig_transient_and_IG_matlab.png'), '-dpng', '-r200');

lam_arr = linspace(0, 1.5, 300);
ratio = sigma.^2 ./ (sigma^2 + lam_arr.^2);
f2 = figure('Position',[100 100 720 460]);
plot(lam_arr ./ sigma, ratio, 'LineWidth', 1.5);
xlabel('Smoothing ratio \lambda/\sigma');
ylabel('|I_G|_{max}^{supp}/|I_G|_{max}');
title('Exact reduction of peak I_G under normalized Gaussian smoothing');
set(gca, 'Box','off');
print(f2, fullfile(outdir,'fig_suppression_law_matlab.png'), '-dpng', '-r200');

phi_local = linspace(-1.2, 1.2, 800);
f3 = figure('Position',[100 100 720 460]);
plot(phi_local, effective_source(phi_local, +1.0, sigma, 1.0), 'LineWidth', 1.5); hold on;
plot(phi_local, effective_source(phi_local, -1.0, sigma, 1.0), 'LineWidth', 1.5);
xlabel('\phi-\phi_c'); ylabel('I_G (normalized)');
title('Rotation reversal flips the sign of I_G');
legend({'\Omega=+1','\Omega=-1'}, 'Location','best');
set(gca, 'Box','off');
print(f3, fullfile(outdir,'fig_sign_flip_matlab.png'), '-dpng', '-r200');

peak_uns = max(abs(IG_uns));
peak_sup = max(abs(IG_sup));
fprintf('Unsuppressed peak |I_G| = %g\n', peak_uns);
fprintf('Suppressed peak |I_G|   = %g\n', peak_sup);
fprintf('Suppression ratio       = %g\n', peak_sup / peak_uns);


==> gravitomagnetic_ab_model.py <==
import numpy as np
import matplotlib.pyplot as plt
from pathlib import Path

# Minimal reproducible model for the effective source term
# I_G = Omega * d_phi(delta rho_s)
# on a rotating ring with a localized Gaussian transient.
# The suppressed profile is obtained by convolution with a
# normalized Gaussian kernel, so both width and peak amplitude change.

BASE = Path(__file__).resolve().parent
OUT = BASE / "figs"
if (BASE / "V4 aggiornato").exists():
    OUT = BASE / "V4 aggiornato" / "figs"
OUT.mkdir(parents=True, exist_ok=True)

Omega = 1.0
A = 1.0
sigma = 0.25
lam = 0.25  # Gaussian smoothing width induced by transient suppression
sigma_eff = np.sqrt(sigma**2 + lam**2)

phi = np.linspace(-np.pi, np.pi, 1200)


def transient(phi, sigma, amplitude=1.0):
    return amplitude * np.exp(-0.5 * (phi / sigma) ** 2)


def effective_source(phi, Omega, sigma, amplitude=1.0):
    return Omega * amplitude * (-(phi / sigma**2)) * np.exp(-0.5 * (phi / sigma) ** 2)


def convolved_transient(phi, sigma, lam, amplitude=1.0):
    sigma_eff = np.sqrt(sigma**2 + lam**2)
    amplitude_eff = amplitude * sigma / sigma_eff
    return transient(phi, sigma_eff, amplitude_eff)


# Unsuppressed and suppressed transients
rho_uns = transient(phi, sigma, A)
rho_sup = convolved_transient(phi, sigma, lam, A)
IG_uns = effective_source(phi, Omega, sigma, A)
IG_sup = effective_source(phi, Omega, sigma_eff, A * sigma / sigma_eff)

plt.figure(figsize=(8, 4.6))
plt.plot(phi, rho_uns, label=r'$\delta\rho_s(\phi)$ unsuppressed')
plt.plot(phi, rho_sup, label=r'$\delta\rho_s(\phi)$ smoothed')
plt.plot(phi, IG_uns, label=r'$I_G(\phi)$ unsuppressed')
plt.plot(phi, IG_sup, label=r'$I_G(\phi)$ smoothed')
plt.xlabel(r'$\phi$')
plt.ylabel('Normalized amplitude')
plt.title('Localized transient and induced $I_G$ on a rotating ring')
plt.legend(frameon=False, fontsize=9)
plt.tight_layout()
plt.savefig(OUT / 'fig_transient_and_IG.png', dpi=200)
plt.close()

# Exact suppression law after Gaussian smoothing
lam_arr = np.linspace(0, 1.5, 300)
ratio = sigma**2 / (sigma**2 + lam_arr**2)
plt.figure(figsize=(7.2, 4.6))
plt.plot(lam_arr / sigma, ratio)
plt.xlabel(r'Smoothing ratio $\lambda/\sigma$')
plt.ylabel(r'$|I_G|_{\max}^{\rm supp}/|I_G|_{\max}$')
plt.title('Exact reduction of peak $I_G$ under normalized Gaussian smoothing')
plt.tight_layout()
plt.savefig(OUT / 'fig_suppression_law.png', dpi=200)
plt.close()

# Sign reversal test
phi_local = np.linspace(-1.2, 1.2, 800)
plt.figure(figsize=(7.2, 4.6))
for O in [1.0, -1.0]:
    plt.plot(phi_local, effective_source(phi_local, O, sigma), label=fr'$\Omega={O:+.0f}$')
plt.xlabel(r'$\phi-\phi_c$')
plt.ylabel(r'$I_G$ (normalized)')
plt.title('Rotation reversal flips the sign of $I_G$')
plt.legend(frameon=False)
plt.tight_layout()
plt.savefig(OUT / 'fig_sign_flip.png', dpi=200)
plt.close()

peak_uns = np.max(np.abs(IG_uns))
peak_sup = np.max(np.abs(IG_sup))
print('Unsuppressed peak |I_G| =', peak_uns)
print('Suppressed peak |I_G|   =', peak_sup)
print('Suppression ratio       =', peak_sup / peak_uns)

